Iterative Methods for Navier--Stokes Inverse Problems

Even when the partial differential equation underlying a physical process can be evolved forward in time, the retrospective (backward in time) inverse problem often has its own challenges and applications. Direct Adjoint Looping (DAL) is the defacto approach for solving retrospective inverse problems, but it has not been applied to deterministic retrospective Navier--Stokes inverse problems in 2D or 3D. In this paper, we demonstrate that DAL is ill-suited for solving retrospective 2D Navier--Stokes inverse problems. Alongside DAL, we study two other iterative methods: Simple Backward Integration (SBI) and the Quasi-Reversible Method (QRM). Our iterative SBI approach is novel while iterative QRM has previously been used. Using these three iterative methods, we solve two retrospective inverse problems: 1D Korteweg--de Vries--Burgers (decaying nonlinear wave) and 2D Navier--Stokes (unstratified Kelvin--Helmholtz vortex). In both cases, SBI and QRM reproduce the target final states more accurately and in fewer iterations than DAL. We attribute this performance gap to additional terms present in SBI and QRM's respective backward integrations which are absent in DAL.

==> contour.py <==
from dedalus.core.domain import Domain
import numpy as np
import dedalus.public as d3
import os
import pickle
path = os.path.dirname(os.path.abspath(__file__))
import matplotlib
import matplotlib.pyplot as plt
import sys

import publication_settings
matplotlib.rcParams.update(publication_settings.params)
plt.rcParams.update({'figure.autolayout': True})
golden_mean = (np.sqrt(5)-1.0)/2.0
plt.rcParams.update({'figure.figsize': [2, 2]})
import warnings
warnings.filterwarnings('ignore', module='matplotlib.fontmanager')
import logging
logging.getLogger('matplotlib.font_manager').disabled = True


colors = plt.rcParams['axes.prop_cycle'].by_key()['color']
fontsize = 8
matplotlib.rcParams.update({'font.size': fontsize})
matplotlib.rcParams.update({'legend.fontsize':  fontsize})
matplotlib.rcParams.update({'axes.labelsize':  fontsize})
matplotlib.rcParams.update({'xtick.labelsize':  fontsize})
matplotlib.rcParams.update({'ytick.labelsize':  fontsize})
matplotlib.rcParams.update({'legend.frameon':  False})
matplotlib.rcParams.update({'lines.linewidth': 1.8})

if len(sys.argv) > 1:
    file = sys.argv[1]
else:
    file = path + '/eol/DX0e/write000200.txt'

loaded = np.loadtxt(file).copy()

Nx = 128
data = loaded.reshape((2, Nx, Nx*2))
# data = loaded.reshape((2, 128, 256))

dealias = 3/2
dtype = np.float64

Nz=Nx*2
Lx=1
Lz=2

# Bases
coords = d3.CartesianCoordinates('x', 'z')
dist = d3.Distributor(coords, dtype=dtype)
xbasis = d3.RealFourier(coords['x'], size=Nx, bounds=(0, Lx), dealias=dealias)
zbasis = d3.RealFourier(coords['z'], size=Nz, bounds=(-Lz/2, Lz/2), dealias=dealias)
bases = [xbasis, zbasis]
domain = Domain(dist, bases)

# Fields
u = dist.VectorField(coords, name='u', bases=(xbasis,zbasis))
if 'ubar' in file:
    u['g'] = data.copy()
else:
    u['c'] = data.copy()

ex, ez = coords.unit_vector_fields(dist)
x, z = dist.local_grids(xbasis, zbasis)

dx = lambda A: d3.Differentiate(A, coords['x'])
dz = lambda A: d3.Differentiate(A, coords['z'])
ux = u @ ex
uz = u @ ez
w = dx(uz) - dz(ux)
w = w.evaluate()

# print(w['g'].transpose().shape)

# bb = round(Nx*0.75)
# vortp = w['g'].transpose()[:bb*2, :].copy()
# vortf = np.zeros_like(vortp)
# vortf = vortp
# vortf[:, :bb] = vortp[:, bb:]
# vortf[:, bb:] = vortp[:, :bb-1:-1]
# print(np.shape(vortf))


# x = y = np.array(list(range(2*bb))) / (2*bb)

w.change_scales(1.5)
print(np.shape(w['g']))


vortp = w['g'].transpose()[:192, :].copy()
vortf = np.zeros_like(vortp)
vortf[:, :96] = vortp[:, 96:]
vortf[:, 96:] = vortp[:, :96]

x = y = np.array(list(range(192))) / 192

plt.pcolormesh(x, y, vortf, cmap='viridis')
plt.xticks([0, 1])
plt.yticks([0, 1])
# plt.contour(vortf, 2, colors='k')

plt.colorbar()
plt.xlabel(r'$x$')
plt.ylabel(r'$y$')

if ('T0' in file):
    plt.title(r'$t=0$')
elif ('T5' in file):
    plt.title(r'$t=5$')
elif ('T10' in file):
    plt.title(r'$t=10$')
elif ('T20' in file):
    plt.title(r'$t=20$')

plt.title('Gradient Descent')
# plt.show()

write = file.replace('grab', 'contours')
write = file.replace('txt', 'png')
plt.savefig(write)
print('plotted file: ' + write)


# print(u['c'].shape)

# print((loaded.shape[0])**0.5)

==> gitloop.sh <==
#!/bin/bash

while [[ true ]]; do 
    git add . --all
    git commit -m 'live updates'
    git pull
    git push
    sleep 20
done


==> grab.sh <==
#!/bin/bash

gettit () {

    mkdir $dirname
    scp pfe:~/clean/adjop/shear/$dirname/* $dirname/

}

dirname="PLT20DQ"
gettit
dirname="PLT200DQ"
gettit
dirname="PLT20DS"
gettit
dirname="PLT200DS"
gettit


==> grabgrab.sh <==
#!/bin/bash

gettit () {

    mkdir eol/$suffix
    scp pfe:~/clean/adjop/shear/$suffix/checkpoints/write000200.txt eol/$suffix
    scp pfe:~/clean/adjop/shear/$suffix/checkpoints/write000199.txt eol/$suffix

}

suffix="DX0e"
gettit
exit 1

suffix="DXnp001"
gettit

suffix="DX0"
gettit




suffix="EQ1"
gettit
suffix="EQ0lb"
gettit
exit 1

suffix="DQ0lb"
gettit
suffix="DQ0Wlb"
gettit
suffix="DS0lb"
gettit
suffix="DS0Wlb"
gettit

exit 1

suffix="DS0e"

mkdir qol/$suffix
scp pfe:~/clean/adjop/shear/$suffix/checkpoints/write000020.txt qol/$suffix
scp pfe:~/clean/adjop/shear/$suffix/checkpoints/write000199.txt qol/$suffix


suffix="DS0We"

mkdir qol/$suffix
scp pfe:~/clean/adjop/shear/$suffix/checkpoints/write000020.txt qol/$suffix
scp pfe:~/clean/adjop/shear/$suffix/checkpoints/write000199.txt qol/$suffix

suffix="DS1"

mkdir qol/$suffix
scp pfe:~/clean/adjop/shear/$suffix/checkpoints/write000020.txt qol/$suffix
scp pfe:~/clean/adjop/shear/$suffix/checkpoints/write000199.txt qol/$suffix

suffix="DSnp01"

mkdir qol/$suffix
scp pfe:~/clean/adjop/shear/$suffix/checkpoints/write000020.txt qol/$suffix
scp pfe:~/clean/adjop/shear/$suffix/checkpoints/write000199.txt qol/$suffix

suffix="DSnp001"

mkdir qol/$suffix
scp pfe:~/clean/adjop/shear/$suffix/checkpoints/write000020.txt qol/$suffix
scp pfe:~/clean/adjop/shear/$suffix/checkpoints/write000199.txt qol/$suffix


==> main_devexit.sh <==
#!/bin/bash

deactivate
unset PYTHONPATH
source ~/miniconda3/etc/profile.d/conda.sh
export PYTHONNOUSERSITE=1
conda activate dedalus3

# # mpiexec_mpt -np $PROCS python3 twomodes_source.py $BOTH 0.0
# mpiexec_mpt -np $PROCS python3 twomodes_source.py $BOTH 1.0
# exit 1

BOTH=1
PROCS=4900

# BOTH=0
# PROCS=1

mpiexec_mpt -np $PROCS python3 twomodes_source.py $BOTH 1.0
mpiexec_mpt -np $PROCS python3 twomodes_source.py $BOTH 0.0
# mpiexec_mpt -np $PROCS python3 twomodes_source.py $BOTH nan

# mpiexec_mpt -np $PROCS python3 twomodes_source.py $BOTH 0.01
# mpiexec_mpt -np $PROCS python3 twomodes_source.py $BOTH 0.1
# mpiexec_mpt -np $PROCS python3 twomodes_source.py $BOTH 0.5
# mpiexec_mpt -np $PROCS python3 twomodes_source.py $BOTH 0.9
# mpiexec_mpt -np $PROCS python3 twomodes_source.py $BOTH 0.99
# exit 1

==> multi.py <==
from dedalus.core.domain import Domain
import numpy as np
import dedalus.public as d3
import os
import pickle
path = os.path.dirname(os.path.abspath(__file__))
import matplotlib
import matplotlib.pyplot as plt
import sys

import publication_settings
matplotlib.rcParams.update(publication_settings.params)
plt.rcParams.update({'figure.autolayout': True})
golden_mean = (np.sqrt(5)-1.0)/2.0
import warnings
warnings.filterwarnings('ignore', module='matplotlib.fontmanager')
import logging
logging.getLogger('matplotlib.font_manager').disabled = True


colors = plt.rcParams['axes.prop_cycle'].by_key()['color']
fontsize = 10
matplotlib.rcParams.update({'font.size': fontsize})
matplotlib.rcParams.update({'legend.fontsize':  fontsize})
matplotlib.rcParams.update({'axes.labelsize':  fontsize})
matplotlib.rcParams.update({'xtick.labelsize':  fontsize})
matplotlib.rcParams.update({'ytick.labelsize':  fontsize})
matplotlib.rcParams.update({'legend.frameon':  False})
matplotlib.rcParams.update({'lines.linewidth': 1.8})


print('args = {}'.format(sys.argv))
if len(sys.argv) == 3:
    print('3 args')
    tophalf = bool(int(sys.argv[1]))
    iter = int(sys.argv[2])
    vmin = -3
    vmax = 6
    baseall = True
elif len(sys.argv) == 5:
    print('5 args')
    tophalf = bool(int(sys.argv[1]))
    print('tophalf  = {}'.format(tophalf))
    iter = int(sys.argv[2])
    vmin = float(sys.argv[3])
    vmax = float(sys.argv[4])
    baseall = True
elif len(sys.argv) == 6:
    print('6 args')
    tophalf = bool(int(sys.argv[1]))
    print('tophalf  = {}'.format(tophalf))
    iter = int(sys.argv[2])
    vmin = float(sys.argv[3])
    vmax = float(sys.argv[4])
    baseall = int(sys.argv[5])
else:
    print('unexpected args')
    tophalf = True
    iter = 200
    vmin = -3
    vmax = 6
    baseall = True

if baseall:
    base = "all"
else:
    base = "qall"

if (base == "DQ"):
    big = 'smol'
elif (base == "DS"):
    big = 'qol'
elif (base == "EQ"):
    big = 'eol'
elif (base == ""):
    big = 'tasbi'

dealias = 3/2
dtype = np.float64

Nx=128
Nz=256
Lx=1
Lz=2

# Bases
coords = d3.CartesianCoordinates('x', 'z')
dist = d3.Distributor(coords, dtype=dtype)
xbasis = d3.RealFourier(coords['x'], size=Nx, bounds=(0, Lx), dealias=dealias)
zbasis = d3.RealFourier(coords['z'], size=Nz, bounds=(-Lz/2, Lz/2), dealias=dealias)
bases = [xbasis, zbasis]
domain = Domain(dist, bases)

coords2 = d3.CartesianCoordinates('x', 'z')
dist2 = d3.Distributor(coords2, dtype=dtype)
xbasis2 = d3.RealFourier(coords['x'], size=Nx*2, bounds=(0, Lx), dealias=dealias)
zbasis2 = d3.RealFourier(coords['z'], size=Nz*2, bounds=(-Lz/2, Lz/2), dealias=dealias)
bases2 = [xbasis2, zbasis2]
domain2 = Domain(dist2, bases2)

T = -1
# fig, axs = plt.subplots(4, 4, sharey=True)

def get_ext(base_arg, iter_arg):
    if (base_arg == "DQ" and iter_arg == 20):
        extens = ["1", "np001", "0e", "0lb", "0We", "0Wlb"]
        # extens = ["0e", "0lb", "0We", "0Wlb", "1", "np001"]
        suptitle = str(iter_arg) + " Loops; " + r"$\mathbf{u}=\mathbf{0}$ Initial Guess"
    elif (base_arg == "DQ"):
        extens = ["0e", "0lb", "0We", "1", "np001"]
        suptitle = str(iter_arg) + " Loops; " + r"$\mathbf{u}=\mathbf{0}$ Initial Guess"
    elif (base_arg == "DS"):
        extens = ["0e", "0We", "1", "np001"]
        suptitle = str(iter_arg) + " Loops; SBI Initial Guess"
    elif (base_arg == "EQ"):
        extens = ["0e", "0lb", "1"]
        suptitle = str(iter_arg) + " Loops; " + r"$\mathbf{u}=\mathbf{0}$ Initial Guess"
    elif (base_arg == ""):
        suptitle = "Vorticity Evolution"
        extens = ["ta", "sbi"]
    else:
        raise
    return (extens, suptitle)

if ('all' in base):
    if (tophalf):
        suptitle = r"$\quad\quad\quad\quad$ DAL trial vorticities"
    else:
        suptitle = r"$\quad\quad\quad\quad$ SBI/QRM trial vorticities"
    extens = []
    bigs = []

    newext = ['ta']
    newbigs = ['tasbi'] * len(newext)
    extens += newext
    bigs += newbigs

    if not tophalf:

        newext = ['sbi']
        newbigs = ['tasbi'] * len(newext)
        extens += newext
        bigs += newbigs

        if base == 'all':
            newext = ['DQ1', 'DQnp001']
            newbigs = ['smol'] * len(newext)
            # preff = 'DQ'
        else:
            newext = ['DS1', 'DSnp001']
            newbigs = ['qol'] * len(newext)
            # preff = 'DS'
        extens += newext
        bigs += newbigs

    else:
        if base == 'all':
            newext = ['EQ0e']
            newbigs = ['eol'] * len(newext)
        else:
            newext = ['DS0e']
            newbigs = ['qol'] * len(newext)

        extens += newext
        bigs += newbigs

        # newext = ['DQ0e', 'DQ0lb', 'DQ0We', 'DQ0Wlb']
        if base == 'all':
            newext = ['DQ0lb', 'DQ0We']
            newbigs = ['smol'] * len(newext)
        else:
            newext = ['DS0es1', 'DS0We']
            newbigs = ['qol'] * len(newext)
        extens += newext
        bigs += newbigs
        # extens += ['eol' + ext for ext in exten1]

else:
    extens, suptitle = get_ext(base, iter)
    extens = [base + ext for ext in extens]
    bigs = [big] * len(extens)

print('extens = {}'.format(extens))
print('bigs = {}'.format(bigs))

# sys.exit()
# plt.rcParams['figure.constrained_layout.use'] = True
# gs = matplotlib.gridspec.GridSpec(len(extens), 4, wspace=0.1, hspace=0.1)
# plt.subplots_adjust(pad=-5.0)
# fig, axes = plt.subplots(4, 4, sharex=True, sharey=True, gridspec_kw={'wspace' : 0, 'hspace' : 0}, subplot_kw={'adjustable' : 'box', 'aspect' : 'equal'})

# fig = plt.figure(figsize=(8,8)) # Notice the equal aspect ratio
# fig.subplots_adjust(wspace=0, hspace=0)
# axes = [fig.add_subplot(4,4,i+1) for i in range(16)]
# for a in axes:
#     a.set_xticklabels([])
#     a.set_yticklabels([])
#     a.set_aspect('equal')

fs = (4,4.23)
fig = plt.figure(figsize = fs)
gs1 = matplotlib.gridspec.GridSpec(4, 4)
gs1.update(wspace=0.0, hspace=0.0) # set the spacing between axes. 

maxmax = 0
minmin = 0
axes = []
for i in range(16):
   # i = i + 1 # grid spec indexes from 0
    ax1 = plt.subplot(gs1[i])
    plt.axis('on')
    ax1.set_xticklabels([])
    ax1.set_yticklabels([])
    ax1.set_xticks([])
    ax1.set_yticks([])
    ax1.set_aspect('equal')
    axes.append(ax1)


# plt.subplots_adjust(wspace=0.0, hspace=0.0)
plt.suptitle(suptitle)

# fig, axss = plt.subplots(4, 4)
if (iter == 200):
    Nstr1 = "write000200"
    Nstr2 = "write000199"
    # fig.suptitle(suptitle)
elif (iter == 20):
    Nstr1 = Nstr2 = "write000020"
else:
    Nstr1 = Nstr2 = ""

ind = -1

# if (base == "DQ"):
#     times = [0, 1, 2, 5, 10, 20]
# else:
times = [0, 5, 10, 20]


for fc, file in enumerate(extens):
# for file in os.listdir(big):
    if file in extens and not "." in file:
        # print(file)
        # axs = axss[ind] 
        ind += 1
    else:
        continue

    if ('all' in base):
        big = bigs[ind]
    for txtname in os.listdir(big + '/' + file):
        # print(file + txtname)
        # continue

        if big != 'tasbi':
            if not (txtname.endswith(".txt") and (Nstr1 in txtname or Nstr2 in txtname)):
                continue

        if ('T0' in txtname):
            spind = 0
            T = 0
            # plt.title(r'$t=0$')
        elif ('T5' in txtname):
            spind = 1
            T = 5
            # plt.title(r'$t=5$')
        elif ('T10' in txtname):
            spind = 2
            T = 10
            # plt.title(r'$t=10$')
        elif ('T20' in txtname):
            spind = 3
            T = 20
            # plt.title(r'$t=20$')
        else:
            continue


        loaded = np.loadtxt(big + '/' + file + '/' + txtname).copy()
        try:
            data = loaded.reshape((2, 128, 256))
        except:
            data = loaded.reshape((2, 256, 512))

        # Fields
        u = dist.VectorField(coords, name='u', bases=(xbasis,zbasis))
        if 'ubar' in txtname:
            u['g']
            u.change_scales((len(loaded) / (2*128*256))**0.5)
            u['g'] = data.copy()
        else:
            try:
                u['c']
                u.change_scales((len(loaded) / (2*128*256))**0.5)
                u['c'] = data.copy()
            except:
                
                u2 = dist2.VectorField(coords2, name='u', bases=(xbasis2, zbasis2))
                # u.change_scales((len(loaded) / (2*128*256))**0.5)
                u2['c'] = data.copy()
                u2.change_scales(0.5)
                u.change_scales(1)
                u['g'] = u2['g'].copy()

        ex, ez = coords.unit_vector_fields(dist)
        x, z = dist.local_grids(xbasis, zbasis)

        dx = lambda A: d3.Differentiate(A, coords['x'])
        dz = lambda A: d3.Differentiate(A, coords['z'])
        ux = u @ ex
        uz = u @ ez
        w = dx(uz) - dz(ux)
        w = w.evaluate()

        scale = 1
        w.change_scales(scale*1.5)
        Nda = scale * 192
        hNda = round(Nda/2)

        # print(w['g'].transpose().shape)

        vortp = w['g'].transpose()[:Nda, :].copy()
        vortf = np.zeros_like(vortp)
        vortf[:, :hNda] = vortp[:, hNda:]
        vortf[:, hNda:] = vortp[:, :hNda]
        if (np.min(vortf) < minmin):
            minmin = np.min(vortf)
        
        if (np.max(vortf) > maxmax):
            maxmax = np.max(vortf)
        


        x = y = np.array(list(range(Nda))) / Nda

        # for i in range(192):
        #     x[:, i] = np.array(list(range(192))) / 192
        #     y[i ,:] = np.transpose(np.array(list(range(192)))) / 192
        # vortf = np.ones_like(vortf)
        # axx = axss[spind][ind]
        # axx = plt.subplot(gs[ind, spind])
        # axx = plt.subplot(ind, spind)
        axx = axes[4*ind+spind]
        # axx.set_aspect('equal')
        if ('T0' in txtname):
            if (file == "EQ0e"):
                label = r"GD $\mathcal{J}^{\mathbf{u}}_f$"
            elif (file[-2:] == "0e"):
                label = "GD"
            elif (file[-3:] == "0lb"):
                label = r"LB $\mathcal{J}^{\mathbf{u}}_f$"
            elif (file[-3:] == "0We"):
                label = r"GD $\mathcal{J}^{\omega}_f$"
            elif (file[-4:] == "0Wlb"):
                label = r"LB $\mathcal{J}^{\omega}_f$"
            elif (len(file) == 3 and file[-1] == "1"):
                label = "SBI" + str(iter)
            elif (file[-2:] == "01"):
                label = "QRM"
            elif (file == "sbi"):
                label = "SBI1"
            elif (file == "ta"):
                label = "target"
            else:
                print(file)
                raise
            axx.set_ylabel(label)
        
        if (file == extens[-1]):
            if (spind == 0):
                axx.set_xlabel(r'$t=0$')
            elif (spind == 1):
                axx.set_xlabel(r'$t=5$')
            elif (spind == 2):
                axx.set_xlabel(r'$t=10$')
            elif (spind == 3):
                axx.set_xlabel(r'$t=20$')

        # cmap = 'PRGn'
        # 'viridis', 'plasma', 'inferno', 'magma', 'cividis'
        cmap = 'viridis'
        pc = axx.pcolor(vortf, cmap=cmap, vmin=vmin, vmax=vmax)
        # plt.colorbar(pc, axx)

        # axx.set_xticklabels([])
        # axx.set_yticklabels([])
        # axx.set_xticks([])
        # axx.set_yticks([])

        # axx.set_aspect('equal')
        # axx.set_grid_spec(gs)
        # plt.xticks([0, 1])
        # plt.yticks([0, 1])
        # plt.contour(vortf, 2, colors='k')

        # plt.colorbar()
        # plt.xlabel(r'$x$')
        # plt.ylabel(r'$y$')


# fig.colorbar()
# fig.subplots_adjust(right=0.8)
# fig.subplots_adjust(wspace=0.0, hspace=0.0)
# plt.tight_layout()

write = str(tophalf) + big + Nstr1 + '.png'
plt.savefig(write, dpi=600)

print('minmin / maxmax = {} / {}'.format(minmin, maxmax))
print('plotted file: ' + write)

# plt.close()

# data = np.random.rand(100, 100)

# fig = plt.figure(figsize=(fs[0]/10, fs[1]))
# ax1 = fig.add_subplot(2,1,1)
# ax2 = fig.add_subplot(2,1,2)

# im = plt.imshow(data, vmin=vmin, vmax=vmax)
# cb = plt.colorbar(im, cax=ax2)

# ax1.remove()

fig.colorbar(pc, ax=axes, location='right')
for i, ax in enumerate(axes):
    # if ((i+1) % 4 == 0):
    ax.remove()
plt.suptitle("")
fig.set_size_inches((fs[0], fs[1]))
write1 = 'cb' + str(tophalf) + big + Nstr1 + '.png'
plt.savefig(write1, dpi=600)
print('plotted file: ' + write1)

from PIL import Image
im = Image.open(write)
im1 = Image.open(write1)
 
# Size of the image in pixels (size of original image)
# (This is not mandatory)
width, height = im.size
 
# Setting the points for cropped image
left = 0.82*width
top = 0
right = 0.95*width
bottom = height
 
# Cropped image of above dimension
# (It will not change original image)
im1 = im1.crop((left, top, right, bottom))
 
im_size = im.size
im1_size = im1.size
new_image = Image.new('RGB',(im1_size[0] + im_size[0], im_size[1]))
new_image.paste(im,(0,0))
new_image.paste(im1,(im_size[0],0))
new_image_fn = "merged_image.png"
new_image.save(write,"PNG")
print(write)
# Shows the image in image viewer
# im1.save(write1)

# plt.figure((fs[0], )
# cbar_ax = fig.add_axes([0.95, 0.15, 0.05, 0.7])
# cbar_ax = fig.add_axes()
# fig.colorbar(pc)
# plt.show()
sys.exit()


t_mar, b_mar, l_mar, r_mar = (0.2, 0.35, 0.36, 0.28)
h_plot, w_plot = (1., 1.)
h_cbar, w_cbar = (1., 0.05*w_plot)
w_pad = w_cbar
h_pad = 0.42
w_pad_fig = 0.75
h_total = t_mar + 2*h_plot + h_pad + b_mar
w_total = l_mar + 2*(w_plot + w_pad + w_cbar) + w_pad_fig + r_mar
width = 7.
scale = width/w_total
fig = plt.figure(1, figsize=(scale * w_total,
               scale * h_total))
# plots
plot_axes = []
cbar_axes = []
for j in range(4):
  for i in range(4):
    left = (l_mar + i*(w_plot + w_pad + w_cbar + w_pad_fig)) / w_total
    bottom = 1 - (t_mar + h_plot + j*(h_plot + h_pad) ) / h_total
    width = w_plot / w_total
    height = h_plot / h_total
    plot_axes.append(fig.add_axes([left, bottom, width, height]))
    left = (l_mar + w_plot + w_pad + i*(w_plot + w_pad + w_cbar + w_pad_fig)) / w_total
    width = w_cbar / w_total
    cbar_axes.append(fig.add_axes([left, bottom, width, height]))
plt.show()
sys.exit()

# plt.close()

# plt.show()

# print(u['c'].shape)

# print((loaded.shape[0])**0.5)

==> multis.sh <==
#!/bin/bash

# for filename in appy/*/; do
# 	echo "plotting $filename"
# 	python3 multi.py $filename
# done

# for filename in qol/*/; do
#     echo "plotting $filename"
#     python3 multi.py $filename
# done

for filename in smol/*/; do
    echo "plotting $filename"
    python3 multi.py $filename
done


==> plotall.sh <==
#!/bin/bash

arg=0
if [ -z "$1" ]
    then
        arg=1
fi

python3 multi.py 1 200 -2 6 $arg
python3 multi.py 0 200 0 6 $arg

# echo "###############################################"
# echo "PLOTTTING SBI INITIAL GUESS RESULTS"
# echo "###############################################"

# python3 multi.py 1 200 -3 6 $arg
# python3 multi.py 0 200 0 6 $arg

==> publication_settings.py <==
import numpy as np
import matplotlib

# set up various things for postscript eps plotting.
golden_mean = (np.sqrt(5)-1.0)/2.0
ratio = 1.0
# ratio = 1.075
fig_width = 1.5 # in column width
# fig_width = 7.1 # in page width
fig_height = ratio * fig_width
fig_size =  [fig_width, fig_height]
# colors = ['#a8ddb5',
#   '#4eb3d3',
#   '#08589e']
colors = ['#a8ddb5',
  '#7bccc4',
  '#4eb3d3',
  '#2b8cbe',
  '#08589e']

def select_colors(n):
  if (n == 2):
    return ['deepskyblue', 'lime']
    # return [colors[0], colors[-2]]
  if (n == 3):
    return [colors[0], colors[1], colors[-1]]
  if (n == 4):
    return [colors[0], colors[1], colors[2], 'black']
  if (n == 5):
    return colors
  if (n == 6):
    return colors + ['indigo']
  if (n == 7):
    return colors + ['indigo', 'black']

params = {#'backend': 'eps',
          'axes.prop_cycle' : matplotlib.cycler(color=colors),
          'axes.labelsize': 10,
          'font.family':'serif',
          #'text.fontsize': 8,
          'font.size':8,
          'font.serif': [],
          'font.sans-serif': ['DejaVu Sans'],
          'mathtext.fontset' : 'stix',
        #   'text.usetex' : True,
          'legend.markerscale': 1,
          'legend.fontsize': 8,
          'xtick.labelsize': 10,
          'ytick.labelsize': 10,
#          'text.usetex': True,
          # 'figure.figsize': fig_size,
          'figure.dpi': 600,
          'lines.markersize':3,
          'lines.linewidth': 1,
          'lines.markeredgewidth':1,
#          'lines.dashes':(),
          'figure.subplot.left': 0.10,
          # 'figure.subplot.bottom': 0.10,
	  'figure.subplot.right': 0.8,
	  # 'figure.subplot.top': 0.90,
	  'figure.subplot.hspace': 0.0,
	  'figure.subplot.wspace': 0.0
          }

    
#def setup_plot():
#
#    import publication_settings
#
#    rcParams.update(publication_settings.params)


==> synch.sh <==
git add . --all ; git commit -m 'idk' ; git pull ; git push


==> trace_q.py <==
from dedalus.core.domain import Domain
import numpy as np
import dedalus.public as d3
import os
import pickle
path = os.path.dirname(os.path.abspath(__file__))
import matplotlib
import matplotlib.pyplot as plt
import sys
import h5py

import publication_settings
matplotlib.rcParams.update(publication_settings.params)
plt.rcParams.update({'figure.autolayout': True})
golden_mean = (np.sqrt(5)-1.0)/2.0
import warnings
warnings.filterwarnings('ignore', module='matplotlib.fontmanager')
import logging
logging.getLogger('matplotlib.font_manager').disabled = True


# colors = plt.rcParams['axes.prop_cycle'].by_key()['color']
fontsize = 8
matplotlib.rcParams.update({'font.size': fontsize})
matplotlib.rcParams.update({'legend.fontsize':  fontsize})
matplotlib.rcParams.update({'axes.labelsize':  fontsize*1.5})
matplotlib.rcParams.update({'xtick.labelsize':  fontsize})
matplotlib.rcParams.update({'ytick.labelsize':  fontsize})
matplotlib.rcParams.update({'legend.frameon':  False})
matplotlib.rcParams.update({'lines.linewidth': 1.8})

if len(sys.argv) == 2:
    cpf1 = sys.argv[1]
else:
    cpf1 = '/home/liamo/smol/DQ0lb/write000199_checkpoint/write000199_checkpoint_s1.h5'
    print('using default' + cpf1)

# if (base == "DQ"):
#     big = 'smol'
# elif (base == "DS"):
#     big = 'qol'
# elif (base == ""):
#     big = 'tasbi'

dealias = 3/2
dtype = np.float64

Nx=128
Nz=256
Lx=1
Lz=2

# Bases
coords = d3.CartesianCoordinates('x', 'z')
dist = d3.Distributor(coords, dtype=dtype)
xbasis = d3.RealFourier(coords['x'], size=Nx, bounds=(0, Lx), dealias=dealias)
zbasis = d3.RealFourier(coords['z'], size=Nz, bounds=(-Lz/2, Lz/2), dealias=dealias)
bases = [xbasis, zbasis]
domain = Domain(dist, bases)


# print(cpfs)
# sys.exit()

cpf1 = '/home/liamo/appy/ubar_checkpoint/ubar_checkpoint_s1.h5'
cpf2 = cpf1.replace('checkpoint_s1', 'checkpoint_s2')
with h5py.File(cpf1, "r") as f1:
    with h5py.File(cpf2, "r") as f2:
        u1 = np.array(f1['tasks']['u'])
        t1 = np.array(f1['scales']['sim_time'])
        e1 = np.zeros_like(t1)

        u2 = np.array(f2['tasks']['u'])
        t2 = np.array(f2['scales']['sim_time'])
        e2 = np.zeros_like(t2)

        t = np.concatenate((t1, t2), axis=0)
        # ux = np.concatenate((u1x, u2x), axis=0)
        uu = np.concatenate((u1, u2), axis=0)

ubarx = uu[:, 0, :, :]
ubary = uu[:, 1, :, :]

labels = [r'GD $\mathcal{J}_f^{\mathbf{u}}$', r'LB $\mathcal{J}_f^{\mathbf{u}}$', 'SBI200', 'QRM']
prefs = ['DQ0e', 'DQ0lb', 'DQ1', 'DQnp001']
cpfs = ['/home/liamo/smol/{}/write000199_checkpoint/write000199_checkpoint_s1.h5'.format(prefix) for prefix in prefs]
golden_mean = (np.sqrt(5)-1.0)/2.0
# ratio = 1.075
fig_width = 4 # in column width
# fig_width = 7.1 # in page width
fig_height = golden_mean * fig_width
fig_size =  [fig_width, fig_height]
fig = plt.figure(figsize=fig_size)
colors = ['#a8ddb5',
  '#7bccc4',
  '#2b8cbe',
  'darkblue']
linewidth = 2.5

for indy, cpf1 in enumerate(cpfs):
    cpf2 = cpf1.replace('checkpoint_s1', 'checkpoint_s2')
    if not os.path.exists(cpf1):
        cpf1 = cpf1.replace('write000199', 'write000200')
        cpf2 = cpf2.replace('write000199', 'write000200')
    try:        
        with h5py.File(cpf1, "r") as f1:
            with h5py.File(cpf2, "r") as f2:
                u1 = np.array(f1['tasks']['u'])
                t1 = np.array(f1['scales']['sim_time'])
                e1 = np.zeros_like(t1)

                for i in range(len(t1)):
                    u1x = u1[i, 0, :, :]
                    u1y = u1[i, 1, :, :]
                    ue = (u1x - ubarx[i])**2 + (u1y - ubary[i])**2
                    e1[i] = np.mean(ue)

                u2 = np.array(f2['tasks']['u'])
                t2 = np.array(f2['scales']['sim_time'])
                e2 = np.zeros_like(t2)

                for i in range(len(t2)):
                    u2x = u2[i, 0, :, :]
                    u2y = u2[i, 1, :, :]
                    ue = (u2x - ubarx[len(t1)+i])**2 + (u2y - ubary[len(t1)+i])**2
                    e2[i] = np.mean(ue)

                t = np.concatenate((t1, t2), axis=0)
                e = np.concatenate((e1, e2), axis=0)
                label = labels[indy]
                if label == 'QRM':
                    plt.plot(t, e, label=label, linewidth=linewidth, color=colors[indy], linestyle='dashed')
                elif label == 'target':
                    plt.plot(t, e, label=label, linestyle='dotted', linewidth=5, color='k')
                    # color = 'k'
                else:
                    plt.plot(t, e, label=label, linewidth=linewidth, linestyle='solid', color=colors[indy])
    except:
        print('plotting failed for' + cpf1)

plt.yscale('log')
plt.xlabel(r'$t$')
plt.xticks([0, 5, 10, 15, 20])
plt.ylabel(r'$\mathcal{J}^{\mathbf{u}}(t)$')
# plt.ylabel(r'$|\mathbf{u}-\mathbf{\overline{u}}|^2$')
plt.legend()
wrtname = "/home/liamo/invmod/qdev.pdf"
plt.savefig(wrtname, format='pdf')
print(wrtname)

# print('hey brooo')
sys.exit()

loaded = np.loadtxt(big + '/' + file + '/' + txtname).copy()
data = loaded.reshape((2, 128, 256))

# Fields
u = dist.VectorField(coords, name='u', bases=(xbasis,zbasis))
if 'ubar' in txtname:
    u['g'] = data.copy()
else:
    u['c'] = data.copy()

ex, ez = coords.unit_vector_fields(dist)
x, z = dist.local_grids(xbasis, zbasis)

dx = lambda A: d3.Differentiate(A, coords['x'])
dz = lambda A: d3.Differentiate(A, coords['z'])
ux = u @ ex
uz = u @ ez
w = dx(uz) - dz(ux)
w = w.evaluate()

